Writing Reusable Digital Geometry Algorithms in a Generic Image Processing Framework

Digital Geometry software should reflect the generality of the underlying mathe- matics: mapping the latter to the former requires genericity. By designing generic solutions, one can effectively reuse digital geometry data structures and algorithms. We propose an image processing framework focused on the Generic Programming paradigm in which an algorithm on the paper can be turned into a single code, written once and usable with various input types. This approach enables users to design and implement new methods at a lower cost, try cross-domain experiments and help generalize results

==> breadth-first-thinning.cc <==
template <typename I, typename N, typename F, typename G, typename H>
mln_concrete(I)
breadth_first_thinning(const Image<I>& input_,
		       const Neighborhood<N>& nbh_,
		       Function_v2b<F>& is_simple_,
		       G& detach,
		       const Function_v2b<H>& constraint_)
{
  // Convert arguments to their exact types and initialize `output'.
  const I& input = exact(input_);
  const N& nbh = exact(nbh_);
  F& is_simple = exact(is_simple_);
  const H& constraint = exact(constraint_);
  mln_concrete(I) output = duplicate(input);
  is_simple.set_image(output);  // Bind `output' to `is\_simple'.
  detach.set_image(output);     // Bind `output' to `detach'.

  // Step \#1.  Initialize a FIFO queue with simple points candidates.
  typedef mln_psite(I) psite;
  p_queue_fast<psite> queue;
  // Image `in\_queue' records whether a point site is in the queue.
  mln_ch_value(I, bool) in_queue;
  initialize(in_queue, input);
  data::fill(in_queue, false);
  mln_piter(I) p(output.domain());
  for_all(p)  // $\forall$ `p' $\in$ the domain of `output'\ldots
    if (output(p) && constraint(p) && is_simple(p)) {
      queue.push(p); in_queue(p) = true;  // Push `p' into the queue.
    }

  // Step \#2.  Process the FIFO queue until it is empty.
  while (!queue.is_empty()) {
    psite p = queue.pop_front(); in_queue(p) = false;
    if (output(p) && constraint(p) && is_simple(p)) {
      detach(p);  // `p' is simple and passes the constraint; detach it.
      // Process the neighbors of `p'.
      mln_niter(N) n(nbh, p);
      for_all(n)  // $\forall$ `n' in the neighborhood of `p'\ldots
	if (output.domain().has(n)  // Prevent out-of-bound accesses.
	    && output(n) && constraint(n) && is_simple(n)
	    && !in_queue(n)) {
	  queue.push(n); in_queue(n) = true;  // Push `n' into the queue.
	}
    }
  }
  return output;
}


==> share/bin/extract_bliblio.sh <==
#!/bin/sh

if test $# -lt 2; then
    echo "
Usage: ./gen_biblio.sh key-pattern bibfile1 bibfile2 ... > biblio.bib

  This program is used to generate a small bib file extracted from
  a list of bib files.

examples:
  \$ $0 'sigoure\..*\.seminar' share/bib/*.bib > sigoure-seminar.bib
  \$ $0 'pierron\|moulard' share/bib/*.bib
"
    exit 0;
fi

pattern=$1
shift

if which bibtool > /dev/null; then
    # TODO: remove the @PREAMBLE commands.
    bibtool -X ${pattern} $@
else # emulate it
    cat $@ | sed -n "
/^@.*{[         ]*.*\(${pattern}\).*,/ {
  p;
  :begin;
  n;
  p;
  s/^}/}/;
  T begin;
}
"
fi


==> share/bin/instantiate-template.sh <==
#! /bin/sh

me=$(basename $0)

stderr ()
{
  for i
  do
    echo >&2 "$me: $i"
  done
}

fatal ()
{
  stderr "$@"
  exit 1
}

usage ()
{
  cat <<EOF
$me: BIBTEX-KEY SUBJECT EMAILS [TEMPLATEDIR] 

with
  KEY          directory name following our conventions FIRST-AUTHOR.YY.CONF
               e.g., "bardeche.07.oopsla"
  SUBJECT      short conf name to use in the messages
               e.g. "OOPSLA'07"
  EMAILS       space separated list of notified authors
               e.g., "bardeche@epita.fr courtois@epita.fr"
  TEMPLATEDIR  template directory [default: template]
EOF
}

if test $# -ne 3 && test $# -ne 4; then
  usage
  exit 1
fi

key=$1
subject=$2
emails=$3

if test $# -eq 4; then
  templatedir=$4
else
  templatedir=template
fi

# Try to guess which Source Control Management (SCM) system is in use here.
if svn info >/dev/null 2>/dev/null; then
  scm=svn
elif git ls-files >/dev/null 2>/dev/null; then
  scm=git
else
  fatal "not a Subversion nor a Git repository."
fi

test ! -d "$key" ||
  fatal "$key exists already"

case scm in
  svn) make -C "$templatedir" share-up ||
         fatal "cannot update share in $templatedir/" ;;
  git) make -C "$templatedir" git-share-up ||
         fatal "cannot update share in $templatedir/" ;;
esac

make -C "$templatedir" ||
  fatal "cannot in $templatedir/"

make -C "$templatedir" clean ||
  fatal "cannot clean $templatedir/"

case $scm in
  svn) svn cp "$templatedir" $key ||
         fatal "cannot cp $templatedir/"
  ;;
  git) (cd "$templatedir" && tar cf - $(git ls-files)) \
         | (mkdir $key && cd $key && tar xf -) \
       || fatal "cannot cp $templatedir/"
       # Subscribe the new directory to share/.
       # FIXME: Instead of using a harcoded path to this (single)
       # `share' submodule, we should query the template about its
       # submodules, and call git-submodules for each of them.
       rm -rf "$key/share"
       prefix=$(git rev-parse --show-prefix)
       abs_share_dir=$(cd "$templatedir/share" && pwd)
       (cd $(git rev-parse --show-cdup) \
          && $abs_share_dir/bin/git-submodules -s share "$prefix/$key")
       git add $key
  ;;
esac

# Remove temporary files.
rm -f $key/*~ $key/,* ||
  fatal "cannot remove temporary files from $key/"

# Don't use the template's ChangeLog.
case $scm in
  svn)
    # We still keep the ChangeLog's history because of svn cp.
    # I don't know how to detach it for real.
    svn rm --force $key/ChangeLog
  ;;
  git) git rm --force $key/ChangeLog ;;
esac
cat >$key/ChangeLog <<EOF
$(date +%F)  $FULLNAME  <$EMAIL>

	Initial creation.

EOF
case $scm in
  svn) svn add $key/ChangeLog ;;
  git) git add $key/ChangeLog ;;
esac

key=$key emails=$emails subject=$subject \
  perl -pi -e 's/\@KEY\@/$ENV{key}/g;'         \
           -e 's/\@EMAILS\@/$ENV{emails}/g;'   \
           -e 's/\@SUBJECT\@/$ENV{subject}/g;' \
    $key/article.tex $key/Makefile $key/vcs/local.rb

case $scm in
  svn)
    # In the template and svn:ignore, the email address, topic, etc. are
    # already filled in for the template itself.
    svn propget svn:ignore $key >$key/ignore.svn
    perl -pi -e "s'lrde@lrde.epita.fr'$emails'g;"   \
             -e "s<\"template <><\"$subject >g;" 	 \
        $key/vcs/local.rb $key/ignore.svn
    svn propset svn:ignore $key -F $key/ignore.svn
    rm $key/ignore.svn
  ;;
  git)
    perl -pi -e "s'lrde@lrde.epita.fr'$emails'g;"   \
             -e "s<\"template <><\"$subject >g;" 	 \
        $key/vcs/local.rb
  ;;
esac

make -C $key ||
  fatal "cannot compile in $key"

stderr "$key seems ready to work with, please check it in"
exit 0

